Landscape analysis of an improved power method for tensor decomposition

In this work, we consider the optimization formulation for symmetric tensor decomposition recently introduced in the Subspace Power Method (SPM) of Kileel and Pereira. Unlike popular alternative functionals for tensor decomposition, the SPM objective function has the desirable properties that its maximal value is known in advance, and its global optima are exactly the rank-1 components of the tensor when the input is sufficiently low-rank. We analyze the non-convex optimization landscape associated with the SPM objective. Our analysis accounts for working with noisy tensors. We derive quantitative bounds such that any second-order critical point with SPM objective value exceeding the bound must equal a tensor component in the noiseless case, and must approximate a tensor component in the noisy case. For decomposing tensors of size $D^{\times m}$, we obtain a near-global guarantee up to rank $\widetilde{o}(D^{\lfloor m/2 \rfloor})$ under a random tensor model, and a global guarantee up to rank $\mathcal{O}(D)$ assuming deterministic frame conditions. This implies that SPM with suitable initialization is a provable, efficient, robust algorithm for low-rank symmetric tensor decomposition. We conclude with numerics that show a practical preferability for using the SPM functional over a more established counterpart.

==> code/helper_functions/eig2.m <==
function [varargout] = eig2(T, order, varargin)
% EIG2 Return eigenvalue decomposition of symmetric matrix
% This algorithm ensures T is symmetric and returns D in vector form
% Matlab is much faster in doing a symmetric matrix decomposition, and the
% eigenvalues are more accurate

if nargin<2
    order = 'descend';
end

% If not symmetric, symmetrize matrix
if ~issymmetric(T)
    T = (T + T')/2;
end

if nargout==1
    D = eig(T,'vector');
else
    [V, D] = eig(T,'vector');
end

%Order eigenvalues/eigenvectors in decreasing order
if ~issorted(abs(D), order)
    [~, ind] = sort(abs(D),order);
    D = D(ind);
    if nargout>1
        V = V(:,ind);
    end
end

if nargout==1
    varargout{1} = D;
else
    varargout{2} = D;
    varargout{1} = V;
end

end



==> code/helper_functions/error_shaded.m <==
function [hp, hf] = error_shaded(x, y, varargin)

x = x(:);

[b, a] = size(y);

assert(b == length(x), 'y wrong format');

for arg=varargin
    assert(size(arg{1},1) == b, 'err wrong format');
    assert(a == size(arg{1},2), 'y and err diff num rows');
end

if nargin<4
    err = varargin{1};
    err_up = y + err;
    err_down = y - err;
else
    err_up = varargin{1};
    err_down = varargin{2};
end

hp = plot(x, y);
hold on
br = b:-1:1;
for i = 1:a
    hf(i) = patch([x; x(br)]', [err_up(:, i);...
            err_down(br, i)] , hp(i).Color);
    hf(i).EdgeColor = 'none';
    hf(i).FaceAlpha = 0.3;
end
hold off

set(gca, 'Children', flipud(get(gca, 'Children')) )

end

==> code/helper_functions/generate_lowrank_tensor.m <==
function [M] = generate_lowrank_tensor(X, varargin)

[L, R] = size(X);

if nargin<3
  lambda = ones(1, R);
  n = varargin{1};
else
  lambda = varargin{1};
  n = varargin{2};
end

n2 = floor(n/2);

assert(n==abs(round(n-1))+1,'Are you positive n is a positive integer?');

if n==1
  M = sum(X,2);
  return
end

Xpow = X;

% Use kron to calculate tensor powers up to order n/2
for j=2:n2
    Xpow = khatri_rao_product(Xpow,X);
end

% Speed up calculation using matrix multiplication
if mod(n,2)
    M = khatri_rao_product(Xpow,X)*(lambda.*Xpow).';
else
    M = Xpow*(lambda.*Xpow).';
end

M = reshape(M,L*ones(1,n));

end


function AB = khatri_rao_product(A,B)
% Kronecker product of columns of 2 matrices
%  inspired on MATLAB kron
   n = size(A,2);

   A = reshape(A,1,[],n);
   B = reshape(B,[],1,n);
   AB = reshape(A.*B,[],n);

end

==> code/helper_functions/nperm.m <==
function [n] = nperm(v)
%NMULTPERM Number of permutations of vector with repeated elements
% Given a vector v, with possibly repeated elements, gives the number of
% different permutations of v. The number is given by the multinomial of n
% over the amount of times each unique element of v appears in v.

persistent mm

if isempty(mm)
    mm = memoize(@multinomial);
end

v = sort(v(:));

m = length(v);

ind = [0;find(v(1:end-1)<v(2:end));m];

rep = sort(diff(ind));
n = mm(rep);

end
   
function n = multinomial(v)

    csv = cumsum(v);
    n = prod(arrayfun(@nchoosek,csv(2:end),v(2:end)));

end


==> code/helper_functions/option_parser.m <==
function varargout = option_parser(user_options, varargin)
% Merge input options with local defaults
  
  n = length(varargin);
  iP = inputParser;
  % vargin are the default options
  for i=1:n
      addParameter(iP,varargin{i}{:});
  end
  parse(iP,user_options{:});
  
  varargout = cell(1,n);
  for i=1:length(varargin)
      varargout{i} = iP.Results.(varargin{i}{1});
  end
  
end

==> code/helper_functions/pdfprint.m <==
function [] = pdfprint(filename,figure)
% Print a figure in pdf (for nice vectorized pictures)
% Solution in https://www.mathworks.com/matlabcentral/answers/12987-how-to-save-a-matlab-graphic-in-a-right-size-pdf

    if ~exist('figure', 'var') || isempty(figure)
        figure = gcf;
    end
    
    set(figure ,'Units','Inches');
    pos = get(figure ,'Position');
    set(figure ,'PaperPositionMode','Auto',...
                'PaperUnits','Inches',...
                'PaperSize',[pos(3), pos(4)]);
    print(figure, filename,'-dpdf','-r0');




end

==> code/helper_functions/subspace_power_method.m <==
function [A, lambda, stat] = subspace_power_method(T, L, n, R, varargin)
% Decompose symmetric even order tensor using subspace power method
%   ** Usage **
%       X = subspace_power_method(T, L, n, R)
%       [X, lambda] = subspace_power_method(T, L, n, R)
%       [X, lambda, stat] = subspace_power_method(T, L, n, R)
%
%   ** INPUT **
%        T: Tensor of dimension L^n
%        L: Length of tensor (optional, it can be obtained from T if it has
%           the correct shape)
%        n: Tensor order (optional, it can be obtained from T if it has the
%           correct shape)
%        R: Tensor rank (optional, it can be estimated using the 
%           eigenvalues of mat(T))
%     opts: Struct with various SPM options, such as
%            ntries: Maximum number of iterations of power method
%           gradtol: Gradient tolerance (the power method finishes if the
%                    norm of the gradient is smaller than this value)
%            eigtol: Tolerance for selecting the rank of T using the
%                    eigenvalues (when R is not provided)
%           ftollow: If the function value (in the power method) is less
%                    than this value, then restart x. This is useful when
%                    rank(T)<L and the first guess for x is almost
%                    orthogonal to the span of the a_i. Without this check
%                    the convergence when this happened would be very slow
%                    
%
%   ** OUTPUT **
%        X: L x R matrix where the columns are the rank decomposition of T
%           If lambda is also returned the columns of X have norm 1.
%   lambda: Scaling factors (optional). If not returned, X is scaled
%           appropriately.
%     stat: Various statistics of SPM.
%
%   NOTE : Make sure 'helper_functions/' are added to path

    if nargin<2 || isempty(L); L = size(T,1); end
    if nargin<3 || isempty(n); n = round(log(numel(T))/log(L)); end
    if nargin<4; R = []; end
    
    n2 = n/2;
    d = L^n2;
    
    assert(mod(n,2)==0 && n > 0,'n is not even an even positive integer');

    %% Set options here
    [maxiter, ntries, gradtol, eigtol, ftolres, ftoltry, refine] = ...
        option_parser(varargin, {'maxiter', 5000, @(x) x>0},...
                                { 'ntries', 3, @(x) x>0},...
                                {'gradtol', 1e-14, @(x) x>0},...
                                { 'eigtol', 1e-8, @(x) x>0},...
                                {'ftolres', 1e-2/sqrt(L), @(x) x>0},...
                                {'ftoltry', 1e-2, @(x) x>0},...
                                { 'refine', false, @islogical});
       
    timer = tic;

    % Flatten T
    T = reshape(T,d,d);

    %%
    % In this block of code we exploit the fact that each column and row of   
    % mat(T) is a symmetric tensor of order d and therefore has a lot of 
    % repeated entries. Instead of calculating the eigen decomposition of
    % mat(T), which has L^(2d) entries, we calculate an equivalent eigen
    % decomposition of a matrix with roughly (L^d/d!)^2 entries, this way 
    % getting a speed up of approximately (d!)^3.

    
    [symind, findsym, symindscale] = symmetric_indices(L, n2);

    symindscale = sqrt(symindscale);
    findsym = reshape(findsym,[],1);
    findsymscale = 1./symindscale(findsym);
    symind = (symind-1)*(L.^(0:n2-1)')+1;
    %%
    % Eigen decomposition
    [symV, D] = eig2(symindscale.*T(symind,symind).*symindscale');

    % Determine tensor rank by the eigenvalues of mat(T)
    if isempty(R)
        R = sum(abs(D) > eigtol);
    end
    
    
    D1 = 1./D(1:R);
    
    V = findsymscale.*symV(findsym,1:R);
    Vit = V(:,:);
    D1it = diag(D1);
    
    %LHRA = zeros(R,0);
    %LHRB = zeros(0,R);
    
    if refine
        Vr_ = reshape(V,[],L*R);
    end
    
    % Pre-allocation of X and lambda
    A = zeros(L,R);
    if nargout>1
        lambda = zeros(1,R);
    end
    
    % C_n from Lemma 4.7
    if n2<=4
      cn = sqrt(2*(n2-1)/n2);
    else
      cn = (2-sqrt(2))*sqrt(n2);
    end
    
    lap = toc(timer);
    stat.extracttime = lap;
    stat.powertime = 0;
    stat.deflatetime = 0;
    stat.avgiter = 0;
    stat.nrr = 0;

    for k = R:-1:1
            
        Vit_ = reshape(Vit,[],L*k);

        for tries = 1:ntries
          
          % Initialize Xk
          Ak = randn(L,1);
          Ak = Ak/norm(Ak);
        
          for iter = 1:maxiter

            % Calculate power of Xk
            Apow = Ak;
            for i=2:n2-1
                Apow = reshape(Apow.*Ak',[],1);
            end

            % Calculate contraction of V with x^(n2-1)
            VAk = reshape(Apow'*Vit_,L,k);
                        
            Ak_new = VAk*(Ak'*VAk)';

            f = Ak_new'*Ak;

            % Determine optimal shift
            % Sometimes due to numerical error f can be greater than 1
            f_ = max(min(f,1),.5);
            clambda = sqrt(f_*(1-f_));
            shift = cn*clambda;

            if f < ftolres
                % Xk was not a good initialization
                % Initialize it again at random
                Ak = randn(L,1);
                Ak = Ak/norm(Ak);
            else
                % Shifted power method
                Ak_new = Ak_new + shift*Ak;
                Ak_new = Ak_new/norm(Ak_new);

                if norm(Ak - Ak_new) < gradtol
                    % Algorithm converged
                    Ak = Ak_new;
                    break
                else
                    Ak = Ak_new;
                end
            end
          end 
          
          stat.avgiter = stat.avgiter + iter;
          
          if 1-f < ftoltry
             break
          elseif tries==1 || f>f_
              stat.nrr = stat.nrr + 1;
              f_ = f;
              Ak_ = Ak;
          else
              stat.nrr = stat.nrr + 1;
              Ak = Ak_;
          end
          
        end
        
        if refine 
            for iter = 1:maxiter

                % Calculate power of Xk
                Apow = Ak;
                for i=2:n2-1
                    Apow = reshape(Apow.*Ak',[],1);
                end

                % Calculate contraction of V with x^(n2-1)
                VAk = reshape(Apow'*Vr_,L,R);

                Ak_new = VAk*(Ak'*VAk)';

                f = Ak_new'*Ak;

                % Determine optimal shift
                % Sometimes due to numerical error f can be greater than 1
                f_ = max(min(f,1),.5);
                clambda = sqrt(f_*(1-f_));
                shift = cn*clambda;

                if f < ftolres
                    % Xk was not a good initialization
                    % Initialize it again at random
                    Ak = randn(L,1);
                    Ak = Ak/norm(Ak);
                else
                    % Shifted power method
                    Ak_new = Ak_new + shift*Ak;
                    Ak_new = Ak_new/norm(Ak_new);

                    if norm(Ak - Ak_new) < gradtol
                        % Algorithm converged
                        Ak = Ak_new;
                        break
                    else
                        Ak = Ak_new;
                    end
                end
            end 
          
         	stat.avgiter = stat.avgiter + iter;
            
        end
        
        timenow = toc(timer);
        stat.powertime = stat.powertime + timenow - lap;
        lap = timenow;

        % Calculate power of Xk
        Apow = Ak;
        for i=2:n2
            Apow = reshape(Apow.*Ak',[],1);
        end

        % Calculate projection of Xpow in subspace
        alpha = (Apow'*Vit)';
        %alpha = (Apow'*V)';
        
        %alpha = alpha - LHRA * (LHRB * alpha);
        %alpha(k+1:R) = 0;
        %alpha = (alpha' - (alpha' * LHRA) * LHRB)';
        %alpha = alpha - LHRA * (LHRB * alpha);
        
        % Solve for lambda
        D1alpha = D1it*alpha;
        %D1alpha = D1 .* alpha;
        lambdak = 1/(alpha'*D1alpha);

        if nargout == 1
            A(:,k) = Ak*lambdak^(1/n);
        else
            A(:,k) = Ak;
            lambda(k) = lambdak;
        end
        
        

        if k > 1
            %y = D1alpha - LHRA * (LHRB * D1alpha);
            %y = y(1:k);
            y = D1alpha;
            % Calculate the new matrix D and the new subspace

            
            % Use Householder reflection to update V and D
            y = (sign(y(k))/norm(y))*y;
            xk = sqrt(1+y(k));
            x = [y(1:k-1)/xk;xk];
            
            x_aug = [x; zeros(R-k,1)];
            
            %LHRB = [LHRB; x_aug' - (x_aug' * LHRA) * LHRB];
            %LHRA = [LHRA, x_aug];
            
            
            D1it = RHR(LHR(D1it,x),x);
            
            Vit = RHR(Vit,x);
            %V(:,end) = V*x;
            %Q = sparse(1:k-1, 1:k-1, 1,k, k-1,2*(k-1));
            %Q(k,:) = -x(1:end-1);
            %V = V*Q;
        end
        
        timenow = toc(timer);
        stat.deflatetime = stat.deflatetime + timenow - lap;
        lap = timenow;

    end
    
    stat.avgiter = stat.avgiter/R;
    stat.totaltime = toc(timer);

end

function A_ =  LHR(A,x)

A_ = A(1:end-1,:) - x(1:end-1)*(x'*A);

end

function A_ =  RHR(A,x)

A_ = A(:,1:end-1) - (A*x)*x(1:end-1)';

end

==> code/helper_functions/symmetric_indices.m <==
function [symind, findsym, ncomb] = symmetric_indices(L,n)

% Number of rows and columns of new matrix
    dsym = nchoosek(L+n-1,n);

    % Different indices without permutations
    symind = nchoosek(1:L+n-1,n)-(0:n-1);
    symind = symind(:,end:-1:1);
    

    % Map from all indices to indices without permutations
    if nargout>1
        findsym = zeros(ones(1,n)*L);
        ncomb = zeros(dsym,1);

        for i=1:dsym
            % Scaling to keep have the same dot product in the new space
            if nargout>2
                ncomb(i) = nperm(symind(i,:));
            end
            for perm = perms(1:n)'
                commalist = num2cell(symind(i,perm));
                findsym(commalist{:}) = i;
            end
        end
    end

    %findsym = reshape(findsym,[],1);
    %symind = (symind-1)*(L.^(0:n-1)')+1;

==> code/helper_functions/symmetrize_tensor.m <==
function [SymT] = symmetrize_tensor(M, L, n)
% Implementation of the symmetrizing operator

if nargin<3 || isempty(L) || isempty(n)
    n = length(size(M));
    L = size(M,1);
    assert(all(L==size(M)),'M not a symmetric tensor');
end
    
    if n>1
        sizeM = size(M);
        % This implementation lets symmetrizing K tensors at the same time
        K = numel(M)/L^n;
        M = reshape(M,[L*ones(1,n),K]);
        for k=2:n
            % Recursively symmetrize only k-th first dimensions
            % This takes k operations, for a total operation time of
            % n(n+1)/2
            iterM=M;
            for j=1:k-1
                M = M + permute(iterM,[j+1:k 1:j k+1:n+1]);
            end
        end
    end
    
    SymT=reshape(M,sizeM)./factorial(n);

end


==> code/plot_Grammian_sigmin.m <==
clearvars
clc
close all
addpath 'helper_functions'
load results/grammian.mat

hf = gcf;
hf.Position = [100 100 1000 250];
for k = 1:nn
    ax = subplot('Position', [0.31 * (k-1) + 0.05, 0.15, ...
                              0.24 + .06*(k==3), 0.75]);
    contourf(ax, Lval, Rval, avgG(:,:, k) ,linspace(0,1,20))
    set(ax,'XScale','log','YScale','log', 'FontSize',10,...
            'TickLabelInterpreter','latex')
    n = nval(k);
    L1 = max(Lval(1),(Rval(1)*factorial(n))^(1/n));
    L2 = min(Lval(end),(Rval(end)*factorial(n))^(1/n));
    hold on
    plot(ax, [L1, L2],[L1, L2].^nval(k) / factorial(nval(k)),...
    'LineStyle', '--', 'LineWidth', 2,'Color', 'red')
    xlabel('$D$','Interpreter','latex');
    ylabel('$K$','Interpreter','latex');
    title(sprintf('$n=%d$',n),'Interpreter','latex');
    legk = sprintf('$K = \\frac1{%d} D^%d$', factorial(n), n);
    hl = legend(ax,{'', legk},...
    'Interpreter','latex','Location','northwest','FontSize',10);
end
c = colorbar;
c.Label.String = '$\sigma_K$';
c.Label.Interpreter = 'latex';
c.Label.Position = [0.48 .96];
c.Label.Rotation = 0;
c.Label.FontSize = 10;
pdfprint(sprintf('results/Gsmalleig',n), hf)

==> code/plot_PM_vs_SPM_L_together.m <==
clearvars
clc
close all
addpath 'helper_functions'


%err_LR_PM = squeeze(err_all_LR(:, :, 1, :));
%err_LR_SPM = squeeze(err_all_LR(:, :, 2, :));

%% L test

load("results/PM_vs_SPM_L_2.mat")

err_LR_PM(:,:) = err_LR(:, :, 1);
err_LR_SPM(:,:) = err_LR(:, :, 2);
err_std_LR_PM(:,:) = err_std_LR(:, :, 1);
err_std_LR_SPM(:,:) = err_std_LR(:, :, 2);

hf = figure(1);
hf.Position = [100 100 800 200];

ax = subplot('Position', [0.09 0.2, 0.135, 0.7]);

[hpl, hpa] = error_shaded(vecL, err_LR_PM, err_std_LR_PM);
hpl(2).LineStyle = '--';
hpl(3).LineStyle = '-.';
hpl(3).Color = [0 .5 0];
hpa(3).FaceColor = [0 .5 0];
for hplk=hpl.'
    hplk.LineWidth = 1.5;
end
for hpai=hpa
    hpai.FaceAlpha = 0.25;
    hpai.YData = max(hpai.YData, 1e-10);
end

xlabel('$D$','Interpreter','latex');
ylabel('avg $\min_i\|x_*-s a_i\|_2$','Interpreter','latex');
title('PM $(n=2)$','Interpreter','latex')
legk = {'$K = 3 D$', '$K = D^{\frac32}$', '$K = \frac13 D^2$'};
ylim([5e-2, 1]);
hl(1) = legend(ax, hpl, legk, 'Interpreter','latex','Location','best','FontSize',10);
hl(1).Position = [0.8610    0.4008    0.1321    0.2734];
set(ax,'XScale','log','YScale','log', 'FontSize',10,...
        'TickLabelInterpreter','latex')
    
ax = subplot('Position', [0.295, 0.2, 0.135, 0.7]);

[hpl, hpa] = error_shaded(vecL, err_LR_SPM, err_std_LR_SPM);
hpl(2).LineStyle = '--';
hpl(3).LineStyle = '-.';
hpl(3).Color = [0 .5 0];
hpa(3).FaceColor = [0 .5 0];
for hplk=hpl.'
    hplk.LineWidth = 1.5;
end
for hpai=hpa
    hpai.FaceAlpha = 0.2;
    hpai.YData = max(hpai.YData, 1e-16);
end
xlabel('$D$','Interpreter','latex');
%title('\textbf{nSPM-P} $(n=2)$','Interpreter','latex')
title('SPM $(n=2)$','Interpreter','latex')
ylim([1e-15, 1e-10]);
%hl(1) = legend(ax, hpl, legk, 'Interpreter','latex','Location','best','FontSize',10);
set(ax,'XScale','log','YScale','log', 'FontSize',10,...
        'TickLabelInterpreter','latex')
for n=3:4
    load(sprintf("results/PM_vs_SPM_L_%d.mat", n))

    ax = subplot('Position', [0.09 + (n-1)*0.205, 0.2, 0.135, 0.7]);

    err_LR_SPM(:,:) = err_LR(:, :, 2);
    err_std_LR_SPM(:,:) = err_std_LR(:, :, 2);

    [hpl, hpa] = error_shaded(vecL, err_LR_SPM, .5*err_std_LR_SPM);
    hpl(2).LineStyle = '--';
    hpl(3).LineStyle = '-.';
    hpl(3).Color = [0 .5 0];
    hpa(3).FaceColor = [0 .5 0];
    for hplk=hpl.'
        hplk.LineWidth = 1.5;
    end
    for hpai=hpa
        hpai.FaceAlpha = 0.25;
        hpai.YData = max(hpai.YData, 1e-15);
    end
    
    title(sprintf('SPM $(n=%d)$',n),'Interpreter','latex')
    xlabel('$D$','Interpreter','latex');
    ylim([1e-15, 1e-10]);
    set(ax,'XScale','log','YScale','log', 'FontSize',10,...
            'TickLabelInterpreter','latex')

end


%print_plot('results/PM_vs_SPM_L_rebuttal', hf)
pdfprint('results/PM_vs_SPM_L_presentation', hf)

function [] = print_plot(filename, figure)
% Print a figure in pdf (for nice vectorized pictures)
% Solution in https://www.mathworks.com/matlabcentral/answers/12987-how-to-save-a-matlab-graphic-in-a-right-size-pdf

    if ~exist('figure', 'var') || isempty(figure)
        figure = gcf;
    end
    
    set(figure ,'Units','Inches');
    pos = get(figure ,'Position');
    set(figure ,'PaperPositionMode','Auto',...
                'PaperUnits','Inches',...
                'PaperSize',[pos(3), pos(4)]);
    print(figure, filename,'-dpng','-r300');




end
   


==> code/plot_PM_vs_SPM_noise_together.m <==
clearvars
clc
%close all
addpath 'helper_functions'

hf = figure(1);
hf.Position = [100 100 250 250];
ax = gca;

%% noise test 

err_avg = [];
err_up = [];
err_down = [];

for n=[4, 6]
    
    load(sprintf('results/PM_vs_SPM_noise_%d.mat', n/2));
    %ax = subplot('Position', [0.72, 0.15, 0.25, 0.75]);

    N = size(err_all_n, 3);
    %err_all_s = sort(err_all_n,3);

    %err_log = mean(log(err_all_n),3);
    %err_std_log = std(log(err_all_n),0,3);

    %err_avg = [err_avg, exp(err_log)];
    %err_up = [err_up, exp(err_log + err_std_log)];
    %err_down = [err_down, exp(err_log - err_std_log)];
    
    err_avg_ = mean(err_all_n,3);
    err_avg = [err_avg, err_avg_];
    err_std = std(err_all_n,0,3);
    err_up = [err_up, err_avg_ + err_std];
    err_down = [err_down, err_avg_ - err_std];
    

end

[hpl, hpa] = error_shaded(vecnoise, err_avg, err_up, err_down);

hpl(2).LineStyle = '--';
hpl(3).LineStyle = '-.';
hpl(4).LineStyle = ':';
hpl(2).Color = hpl(3).Color;
hpl(3).Color = hpa(2).FaceColor;
hpl(4).Color = [0 .7 0];
for i=1:4
    hpl(i).LineWidth = 1.5;
    hpa(i).YData = max(hpa(i).YData, 1e-14);
    hpa(i).FaceColor = hpl(i).Color;
end
%h(1) = errorbar(vecL, err_LR(:,1), err_std_LR(:,1));
%hold on;
%h(2) = errorbar(vecL, err_LR(:,2), err_std_LR(:,2));

ax.XScale = 'log';
ax.YScale = 'log';
xlabel('$\sigma$','Interpreter','latex');
ylabel('avg $\min_i\|x_*-a_i\|_2$','Interpreter','latex');
legk = {'\textbf{PM-P} $(n=2)$', '\textbf{PM-P} $(n=3)$', '\textbf{nSPM-P} $(n=2)$', '\textbf{nSPM-P} $(n=3)$'};
hl(3) = legend(ax,hpl([1,3,2,4]), legk, 'Interpreter','latex','Location','southeast','FontSize', 9);
%hl(3).Position = [0.7292    0.5262    0.0797    0.1462];
ylim([1e-8, 1]);


set(ax,'XScale','log','YScale','log', 'FontSize',10,...
        'TickLabelInterpreter','latex')

pdfprint('results/PM_vs_SPM_noise_final', hf)

function [] = print_plot(filename, figure)
% Print a figure in pdf (for nice vectorized pictures)
% Solution in https://www.mathworks.com/matlabcentral/answers/12987-how-to-save-a-matlab-graphic-in-a-right-size-pdf

    if ~exist('figure', 'var') || isempty(figure)
        figure = gcf;
    end
    
    set(figure ,'Units','Inches');
    pos = get(figure ,'Position');
    set(figure ,'PaperPositionMode','Auto',...
                'PaperUnits','Inches',...
                'PaperSize',[pos(3), pos(4)]);
    print(figure, filename,'-dpdf','-r300');




end


==> code/plot_PMvsSPMfunc2D.m <==
clearvars
clc
close all
addpath 'helper_functions'
load results/func2D.mat

hf = gcf;
hf.Position = [100 100 800 220];
ax = subplot('Position', [0.05, 0.21, 0.35, 0.65]);
p1 = plot(ax, theta, PM_val, 'Linewidth', 1);
p1(1).LineStyle = '--';
p1(3).LineStyle = '-.';
hold on
for k=1:3
    scatter(ax, tmax(k,:), PM_valm(k,:), 12,...
        'MarkerFaceColor', p1(k).Color);
end
xlim([-pi, pi])
xticks([-pi, -pi/2, 0, pi/2, pi])
xticklabels({'$-\pi$','$-\frac{\pi}{2}$','$0$','$\frac{\pi}{2}$','$\pi$'})
xlabel('$\theta$','Interpreter','latex');
title('PM objective','Interpreter','latex');
set(ax,'FontSize',12,'TickLabelInterpreter','latex')
%h_leg = legend(ax,{'$\theta_0 = \frac{\pi}{6}$',...
%           '$\theta_0 = \frac{5\pi}{14}$',...
%           '$\theta_0 = \frac{\pi}{2}$'},...
%    'Interpreter','latex','Location','southwest','FontSize',12);
%h_leg.Position(4) = h_leg.Position(4) * 1.3;


ax = subplot('Position', [0.6 , 0.21, 0.35, 0.65]);
set(ax,'FontSize',12,'TickLabelInterpreter','latex')
p2 = plot(ax, theta, SPM_val, 'Linewidth', 1);
p2(1).LineStyle = '--';
p2(3).LineStyle = '-.';
hold on
for k=1:3
    scatter(ax, tmax(k,:), SPM_valm(k,:), 12,...
        'MarkerFaceColor', p2(k).Color);
end
xlim([-pi, pi])
xticks([-pi, -pi/2, 0, pi/2, pi])
xticklabels({'$-\pi$','$-\frac{\pi}{2}$','$0$','$\frac{\pi}{2}$','$\pi$'})
xlabel('$\theta$','Interpreter','latex');
title('SPM objective','Interpreter','latex', 'FontSize',12);    
set(ax,'FontSize',12,'TickLabelInterpreter','latex')
h_leg = legend(ax,{'$\theta_0 = \frac{\pi}{6}$',...
           '$\theta_0 = \frac{5\pi}{14}$',...
           '$\theta_0 = \frac{\pi}{2}$'},...
    'Interpreter','latex','Location','southwest','FontSize',12);
h_leg.Position = [0.4236, 0.3525, 0.1281, 0.3264];
%h_leg.Position(4) = h_leg.Position(4) * 1.3;
pdfprint('results/PM_vs_SPM_objective', hf)


==> code/plot_SPM_deflation_together.m <==
clearvars
clc
close all
addpath 'helper_functions'


% hf = figure(1);
% hpl = semilogy(err);
% hpl(4).Color = [0 .7 0];
% xlim([1, R]);
% 
% hf = figure(2);
% ha = gca;
% hold off
% for i=1:4
%     h = errorbar(err(:,i), err(:,i) .* (err_std(:,i)-1));
%     h.YNegativeDelta = err(:,i) ./ err_std(:,i) - err(:,i);
%     hold on
% end
% hold off
% h.Color = [0 .7 0];
% ha.YScale = 'log';
% xlim([1, R]);

hf = figure(1);
hf.Position = [100 100 550 250];

load('results/deflation_L40R200n4.mat')

ha = subplot('Position', [0.1, 0.2, 0.31, 0.7]);

[hpl, hpa] = error_shaded(1:R, err(:, 4:-1:1), err_std(:, 4:-1:1));
hpl(4).Color = [0 .7 0];
hpa(4).FaceColor = [0 .7 0];
hpl(2).LineStyle = '--';
hpl(3).LineStyle = '-.';
hpl(4).LineStyle = '--';
for hplk=hpl.'
    hplk.LineWidth = 1.5;
end
%for i=1:4
%    hpa(i).YData = max(hpa(i).YData, vecnoise(5-i)/100);
%end
% hold on
% for i=1:4
%     hpa = patch([1:R, R:-1:1]', [err(:,i) + err_std(:,i); ...
%         max(err(R:-1:1,i) - err_std(:,i), 1e-6)] , hpl(5-i).Color);
%     %err(R:-1:1,i) ./ (1 + err_std(:,i) ./ err(:,i))], hpl(i).Color);
%     %hpa = patch([1:R, R:-1:1]', [err(:,i) .* err_std(:,i);...
%     %            err(R:-1:1,i) ./ err_std(R:-1:1,i)], hpl(i).Color);
%     hpa.EdgeColor = 'none';
%     hpa.FaceAlpha = 0.3;
% end
% hold off
ha.YScale = 'log';
xlabel('$k$','Interpreter','latex');
ylabel('$\min_{i,s}\|x_k - s a_i\|_2$','Interpreter','latex');
xlim([1, R]);
ylim([5e-8, 5e-4])
legk = cell(1,4);
for k = 1:4
    legk{5-k} = sprintf('$\\sigma = 10^{%d}$',log10(vecnoise(k)));
 %                strrep(    'e', '\times 10^{');
end
hl = legend(hpl, legk,'Interpreter','latex','Location','best','FontSize',10);
hl.Position = [0.8350    0.4008    0.1321    0.2734];
title('$(n=2)$','Interpreter','latex')
set(ha,'YScale','log', 'FontSize',10,...
        'TickLabelInterpreter','latex')

load('results/deflation_L15R200n6.mat')

ha = subplot('Position', [0.48, 0.2, 0.31, 0.7]);

[hpl, hpa] = error_shaded(1:R, err(:, 4:-1:1), err_std(:, 4:-1:1));
hpl(4).Color = [0 .7 0];
hpa(4).FaceColor = [0 .7 0];
hpl(2).LineStyle = '--';
hpl(3).LineStyle = '-.';
hpl(4).LineStyle = '--';
for hplk=hpl.'
    hplk.LineWidth = 1.5;
end
%for i=1:4
%    hpa(i).YData = max(hpa(i).YData, vecnoise(5-i)/100);
%end
% hold on
% for i=1:4
%     hpa = patch([1:R, R:-1:1]', [err(:,i) + err_std(:,i); ...
%         max(err(R:-1:1,i) - err_std(:,i), 1e-6)] , hpl(5-i).Color);
%     %err(R:-1:1,i) ./ (1 + err_std(:,i) ./ err(:,i))], hpl(i).Color);
%     %hpa = patch([1:R, R:-1:1]', [err(:,i) .* err_std(:,i);...
%     %            err(R:-1:1,i) ./ err_std(R:-1:1,i)], hpl(i).Color);
%     hpa.EdgeColor = 'none';
%     hpa.FaceAlpha = 0.3;
% end
% hold off
ha.YScale = 'log';
xlabel('$k$','Interpreter','latex');
xlim([1, R]);
ylim([5e-8, 5e-4])
title('$(n=3)$','Interpreter','latex')
set(ha,'YScale','log', 'FontSize',10,...
        'TickLabelInterpreter','latex')
    
pdfprint('results/deflation_final', hf)

==> code/plot_SPM_expected_value.m <==
clearvars
clc
close all
addpath 'helper_functions'
load results/SPM_expected_value.mat

hf = figure(1);
hf.Position = [100 100 550 250];
ha = gca;
hold off

[hpl, hpa] = error_shaded(Lval, avg_results', std_results');
hpl(3).Color = [0 .7 0];
hpa(3).FaceColor = [0 .7 0];
hold on
ha.ColorOrderIndex = 1;
hpl(4:6) = plot(Lval, 2*Rval./Lval.^2, 'LineStyle', '--');
hpl(6).Color = [0 .7 0];
for hplk=hpl.'
    hplk.LineWidth = 1.5;
end
ylabel('$y$','Interpreter','latex');
xlabel('$D$','Interpreter','latex');

%ylabel('avg $\min_i\|x_*-s a_i\|$','Interpreter','latex');
%title('PM','Interpreter','latex')
legk = {'$K = 3 D$', '$K = D^{\frac32}$', '$K = \frac13 D^2$'};
ylim([0.12, 0.75]);
hl(1) = legend(ha, hpl(1:3), legk, 'Interpreter','latex',...
    'Location','northeastoutside','FontSize',10);
hl(1).Title.String = '$y=\hat E[F_{\mathcal{A}}(x)]$';
hl(1).Title.Interpreter = 'latex';
haaux=axes('position',get(ha,'position'),'visible','off');
hl(2) = legend(haaux, hpl(4:6), legk, 'Interpreter','latex','FontSize',10);
hl(2).Title.String = '$y = 2 K/D^2$';
hl(2).Title.Interpreter = 'latex';
pos = hl(1).Position;
pos(2) = 0.55;
hl(1).Position = pos;
pos(2) = 0.2;
hl(2).Position = pos;
set(ha,'XScale','log','YScale','log', 'FontSize',10,...
        'TickLabelInterpreter','latex')
pos = ha.Position;
pos(3) = pos(3) - 0.16;
pos(1) = pos(1) - 0.05;
ha.Position = pos;

pdfprint('results/SPM_expected_value', hf)

==> code/run_all.m <==
% Figure 1
test_PMvsSPMfunc2D
plot_PMvsSPMfunc2D

% Figure 2
test_Grammian_sigmin
plot_Grammian_sigmin

% Figure 3
test_SPM_expected_value
plot_SPM_expected_value

% Figure 4a
test_PM_vs_SPM_L_implicit(2)
test_PM_vs_SPM_L_implicit(3)
test_PM_vs_SPM_L_implicit(4)
plot_PM_vs_SPM_L_together

% Figure 4b
test_PM_vs_SPM_noise_f(20, 100, 4)
test_PM_vs_SPM_noise_f(10, 100, 6)
plot_PM_vs_SPM_noise_together

% Figure 4c
test_SPM_deflation(40, 200, 4)
test_SPM_deflation(15, 200, 6)
plot_SPM_deflation_together




==> code/test_Grammian_sigmin.m <==
clearvars
clc
addpath 'helper_functions/'

Lmin = 5;
Lmax = 25;
nL = 12;
nR = 3*nL;
nn = 3;
ntries = 100;

Lval = round(exp(linspace(log(Lmin),log(Lmax),nL)))
Rval = round(exp(3*linspace(log(Lmin),log(Lmax),nR)-log(12)));
nval = 2:4;

avgG = zeros(nR, nL, nn);
tic
for i=1:nL
    L = Lval(i);
    
    for j=1:nR
        R = Rval(j);

        Gijsum = zeros(nn,1);
        
        for tries=1:ntries
            A = randn(L, R);
            A = A./ vecnorm(A);
            G = A'*A;
            for k = 1:nn
                n = nval(k);
                if R <= nchoosek(L + n - 1, n)
                    % Use eigs to calculate smallest eigenvalue
                    Gijsum(k) = Gijsum(k) + eigs(G.^n,1,'smallestabs');
                end
            end
        end
        
        avgG(j,i, :) = Gijsum / ntries;
        
    end
end

toc
clear B G
save results/grammian.mat


==> code/test_PM_vs_SPM_L_implicit.m <==
function test_PM_vs_SPM_L_implicit(n)

%clearvars
%clc
addpath 'helper_functions/'

tic

Algs = {{'PM', @PM_test},...
        {'SPM', @SPM_test},...
        };
    
nAlgs = length(Algs);

ntries_inner = 10;
ntries_outer = 100;
ntries_tot = ntries_inner * ntries_outer;

%% L test

nLR = 10;
%n = 2;
vecL = round(exp(linspace(log(10), log(40), nLR)));
%scale_n = 1.5*factorial(n);
%vecRL = round([scale_n*vecL; vecL.^((n+1)/2); vecL.^n / scale_n]);
vecRL = round([3*vecL; vecL.^1.5; vecL.^2 / 3]);
nRR = size(vecRL, 1);

noise = 0;

err_all_LR = zeros(nLR, nRR, nAlgs, ntries_tot);
err_LR = zeros(nLR, nRR, nAlgs);
err_std_LR = zeros(nLR, nRR, nAlgs);


for iter=1:nLR
    
    L = vecL(iter);
    
    for k=1:nRR
        R = vecRL(k, iter);
    
    
        [err_LR(iter, k, :), err_std_LR(iter, k, :), err_all_] = ...
            benchmark_tester(L, R, n, Algs, ntries_inner, ntries_outer);
        err_all_LR (iter, k, :, :) = reshape(err_all_, [], nAlgs)';
    end
    
end

totaltime = toc

save(sprintf("results/PM_vs_SPM_L_%d.mat", n))

end

function [err_mean, err_std, err_vec] = ...
            benchmark_tester(L, R, n, Algs, ntries_inner, ntries_outer)
    
    
    nAlgs = length(Algs);
    err_vec = zeros(ntries_inner, ntries_outer, nAlgs);
    
    fprintf('L=%d, R=%d, n=%d\n', L, R, n);
    
    for outer = 1:ntries_outer
        
        % Generate A and T as explained in the numerical section
        A_true = randn(L, R);
        A_true = A_true./vecnorm(A_true);
        
        lambda_true = (.5 + 1.5 * rand(1,R)) / sqrt(R);
        
        
        
        for i=1:nAlgs
            % Run each algorithm and calculate the error
            A_est = Algs{i}{2}(A_true, lambda_true, 2*n, ntries_inner);
            [~, I] = min(2 - 2 * abs(A_est' * A_true), [], 2);
            s = 2 * (sum(A_est .* A_true(:, I)) > 0) - 1;
            err_vec(:, outer, i) = vecnorm(A_est - s.* A_true(:, I));
        end

    end
    
    err_mean = mean(err_vec, [1 2]);
    err_std = std(err_vec,0, [1 2]);
    

end

function X = SPM_test(A, lambda, n, ntries)

maxiter = 10000;

n2 = n / 2;

A = A./vecnorm(A);

L = size(A, 1);

if n2<=4
  cn = sqrt(2*(n2-1)/n2);
else
  cn = (2-sqrt(2))*sqrt(n2);
end                      

decG = decomposition((A'*A).^n2);

X = zeros(L, ntries);

for k = 1:ntries

    % Initialize v
    v = randn(L,1);
    v = v/norm(v);

    for tries=1:maxiter

        vX = v'*A;

        v_new = ((vX.^(n2-1)).*A)*(decG \ (vX.^n2)');

        f = v_new'*v;

        % Determine optimal shift
        % Sometimes due to numerical error f can be greater than 1
        f_ = max(min(f,1),.5);
        clambda = sqrt(f_*(1-f_));
        shift = cn*clambda;

        % Shifted power method
        v_new = v_new + shift*v;
        v_new = v_new/norm(v_new);
        err = norm(v - v_new);
        v = v_new;

        if err < 1e-12
            % Algorithm converged
            break
        end
        
    end
    
    X(:, k) = v; 
    
end

end


function X = PM_test(A, lambda, n, ntries)

    L = size(A,1);   

    %% Set options here
    maxiter = 10000;
    gradtol = 1e-12;

    X = zeros(L, ntries);

    for k = 1:ntries

        % Initialize Xk
        Ak = randn(L,1);
        Ak = Ak/norm(Ak);

        for iter = 1:maxiter

            % Calculate power of Xk
            Ak_new = Ak + A * ((Ak'* A).^(n-1) .* lambda)';
            Ak_new = Ak_new/norm(Ak_new);

            if norm(Ak - Ak_new) < gradtol
                % Algorithm converged
                Ak = Ak_new;
                break
            else
                Ak = Ak_new;
            end

        end
          
        X(:, k) = Ak;      
        
    end

end

==> code/test_PM_vs_SPM_noise_f.m <==
function test_PM_vs_SPM_noise_f(L, R, n)

addpath 'helper_functions/'

tic

Algs = {{'PM', @PM_test},...
        {'SPM', @SPM_test},...
        };
    
nAlgs = length(Algs);

ntries_inner = 20;
ntries_outer = 50;
ntries_tot = ntries_inner * ntries_outer;

%% Noise test

nn = 11;
vecnoise = 10.^linspace(-5, 0, nn);

err_all_n = zeros(nn, 2, ntries_tot);
err_n = zeros(nn, 2);
err_std_n = zeros(nn, 2);

for iter=1:nn
    
    noise = vecnoise(iter);
    
    [err_n(iter, :), err_std_n(iter, :), err_all_] = ...
        benchmark_tester(L, R, n, noise, Algs, ntries_inner, ntries_outer);
    err_all_n(iter, :, :) = reshape(err_all_, [], nAlgs)';                    
end

totaltime = toc

save(sprintf('results/PM_vs_SPM_noise_%d.mat', n/2));

% %% noise test 
% 
% hf = figure(1);
% hf.Position = [100 100 300 200];
% ax = gca;
%     
% %ax = subplot('Position', [0.72, 0.15, 0.25, 0.75]);
% [hpl, hpa] = error_shaded(vecnoise, err_n, err_std_n);
% hpl(2).LineStyle = '--';
% for hplk=hpl.'
%     hplk.LineWidth = 1.5;
% end
% for hpai=hpa
%     hpai.YData = max(hpai.YData, 1e-14);
% end
% %h(1) = errorbar(vecL, err_LR(:,1), err_std_LR(:,1));
% %hold on;
% %h(2) = errorbar(vecL, err_LR(:,2), err_std_LR(:,2));
% 
% ax.XScale = 'log';
% ax.YScale = 'log';
% xlabel('$\sigma$','Interpreter','latex');
% ylabel('avg $\min_i\|x_*-a_i\|_2$','Interpreter','latex');
% legk = {'PM', 'SPM'};
% hl(3) = legend(ax,hpl, legk, 'Interpreter','latex','Location','southeast','FontSize',10);
% %hl(3).Position = [0.7292    0.5262    0.0797    0.1462];
% ylim([1e-6, 1]);
% 
% 
% set(ax,'XScale','log','YScale','log', 'FontSize',10,...
%         'TickLabelInterpreter','latex')
%     
% pdfprint(sprintf('results/PM_vs_SPM_noise_%d', n/2), hf)

function [err_mean, err_std, err_vec] = ...
            benchmark_tester(L, R, n, noise, Algs, ntries_inner, ntries_outer, scaling)
    
    
    nAlgs = length(Algs);
    err_vec = zeros(ntries_inner, ntries_outer, nAlgs);
    
    fprintf('L=%d, R=%d, noise=%1.1e\n', L, R, noise);
    
    for outer = 1:ntries_outer

        % Generate A and T as explained in the numerical section
        A_true = randn(L, R);
        A_true = A_true./vecnorm(A_true);
        
        lambda_true = (.5 + 1.5 * rand(1,R)) * sqrt(L^n / R);
        
        T = generate_lowrank_tensor(A_true, lambda_true, n);

        T_noise = (noise * sqrt(factorial(n))) * symmetrize_tensor(randn(L*ones(1,n)));

        T = T + T_noise;
        
        for i=1:nAlgs
            % Run each algorithm and calculate the error
            A_est = Algs{i}{2}(T, R, ntries_inner);
            [~, I] = min(2 - 2 * abs(A_est' * A_true), [], 2);
            s = 2 * (sum(A_est .* A_true(:, I)) > 0) - 1;
            err_vec(:, outer, i) = vecnorm(A_est - s.* A_true(:, I));
        end

    end
    
    err_mean = mean(err_vec, [1 2]);
    err_std = std(err_vec,0, [1 2]);
    

end

end

function X = SPM_test(T, R, ntries)

    L = size(T,1);
    n = round(log(numel(T))/log(L));
    
    n2 = n/2;
    d = L^n2;
    
    assert(mod(n,2)==0 && n > 0,'n is not even an even positive integer');

    %% Set options here
    maxiter = 10000;
    gradtol = 1e-12;
    eigtol = 1e-1;

    % Flatten T
    T = reshape(T,d,d);

    %%
    % In this block of code we exploit the fact that each column and row of   
    % mat(T) is a symmetric tensor of order d and therefore has a lot of 
    % repeated entries. Instead of calculating the eigen decomposition of
    % mat(T), which has L^(2d) entries, we calculate an equivalent eigen
    % decomposition of a matrix with roughly (L^d/d!)^2 entries, this way 
    % getting a speed up of approximately (d!)^3.

    
    [symind, findsym, symindscale] = symmetric_indices(L, n2);

    symindscale = sqrt(symindscale);
    findsym = reshape(findsym,[],1);
    findsymscale = 1./symindscale(findsym);
    symind = (symind-1)*(L.^(0:n2-1)')+1;
    %%
    % Eigen decomposition
    [symV, D] = eig2(symindscale.*T(symind,symind).*symindscale');

    % Determine tensor rank by the eigenvalues of mat(T)
    if isempty(R)
        R = sum(abs(D) > eigtol);
    end

    V = findsymscale.*symV(findsym,1:R);
    
    % C_n from Lemma 4.7 in SPM paper
    if n2<=4
      cn = sqrt(2*(n2-1)/n2);
    else
      cn = (2-sqrt(2))*sqrt(n2);
    end
    
    X = zeros(L, ntries);
    
    V = reshape(V,[],L*R);

    for k = 1:ntries
            
        % Initialize Xk
        Ak = randn(L,1);
        Ak = Ak/norm(Ak);

        for iter = 1:maxiter

            % Calculate power of Xk
            Apow = Ak;
            for i=2:n2-1
                Apow = reshape(Apow.*Ak',[],1);
            end

            % Calculate contraction of V with x^(n2-1)
            VAk = reshape(Apow'*V,L,R);

            Ak_new = VAk*(Ak'*VAk)';

            f = Ak_new'*Ak;

            % Determine optimal shift
            % Sometimes due to numerical error f can be greater than 1
            f_ = max(min(f,1),.5);
            clambda = sqrt(f_*(1-f_));
            shift = cn*clambda;

            % Shifted power method
            Ak_new = Ak_new + shift*Ak;
            Ak_new = Ak_new/norm(Ak_new);

            if norm(Ak - Ak_new) < gradtol
                % Algorithm converged
                Ak = Ak_new;
                break
            else
                Ak = Ak_new;
            end

        end
          
       X(:, k) = Ak;      
        
    end
    


end

function X = PM_test(T, R, ntries)

    L = size(T,1);
    n = round(log(numel(T))/log(L));
    
    assert(mod(n,2)==0 && n > 0,'n is not even an even positive integer');

    %% Set options here
    maxiter = 10000;
    gradtol = 1e-12;

    % Flatten T
    T = reshape(T,[],L);

    X = zeros(L, ntries);

    for k = 1:ntries

        % Initialize Xk
        Ak = randn(L,1);
        Ak = Ak/norm(Ak);

        for iter = 1:maxiter

            % Calculate power of Xk
            Apow = Ak;
            for i=2:n-1
                Apow = reshape(Apow.*Ak',[],1);
            end

            Ak_new = Ak + (Apow' * T)';
            Ak_new = Ak_new/norm(Ak_new);

            if norm(Ak - Ak_new) < gradtol
                % Algorithm converged
                Ak = Ak_new;
                break
            else
                Ak = Ak_new;
            end

        end
          
        X(:, k) = Ak;      
        
    end

end

==> code/test_PMvsSPMfunc2D.m <==
clearvars
clc
addpath 'helper_functions'

% The different theta_0
s = pi*[1/6, 5/14, 1/2];

theta = linspace(-pi, pi, 200);

for i=1:3
    si = s(i);
    A_true = [1, cos(si);...
              0, sin(si)];
    G = A_true'*A_true;
    tmax(i,:) = [-pi, -pi + si, 0, si, pi]';
    X = [cos(theta); sin(theta)];
    AX = A_true' * X;
    
    % These correspond to the true components
    AXm = A_true' * [cos(tmax(i,:)); sin(tmax(i,:))];
    
    % The PM objective (at the plotting points and at the
    % true components)
    PM_val(i,:) = sum(AX.^4);
    PM_valm(i,:) = sum(AXm.^4);
    % The SPM objective (at the plotting points and at the
    % true components)
    SPM_val(i,:) = sum(AX.^2 .* (G.^2 \ AX.^2));
    SPM_valm(i,:) = sum(AXm.^2 .* (G.^2 \ AXm.^2));
end

save results/func2D.mat 


==> code/test_SPM_deflation.m <==
function [] = test_SPM_deflation(L, R, n, ninner, refine)

addpath 'helper_functions'

tic

% D and K

nn = 4;

if nargin < 4
    ninner = 100;
end
if nargin < 5
    refine = false;
end
% Noise levels
vecnoise = 10.^linspace(-6, -3, nn);
% Number of iterations


err_all = zeros(R, nn, ninner);
    
for iter=1:nn
    
    noise = vecnoise(iter)
    
    for i=1:ninner
        % Generate A
        A_true = randn(L, R);
        A_true = A_true./vecnorm(A_true); 
        lambda_true = (.5 + 1.5 * rand(1,R)) * sqrt(L^n / R);

        % Generate the tensor using A_true
        T = generate_lowrank_tensor(A_true, lambda_true, n);

        % Add entrywise noise
        T_noise = (noise * sqrt(factorial(n))) * symmetrize_tensor(randn(L*ones(1,n)));
        T = T + T_noise;
        
        % Run SPM
        [A_est, lambda] = subspace_power_method(T, L, n, R, ...
                    'ntries', 3, 'maxiter', 10000, 'gradtol', 1e-12,...
                    'refine', refine);

        % The SPM algorithm store the sucessive obtained
        % a_i in reverse order
        A_est = A_est(:, R:-1:1);

        % Compute error
        [~, I] = max(abs(A_est' * A_true), [], 2);
        s = 2 * (sum(A_est .* A_true(:, I)) > 0) - 1;
        err_all(:, iter, i) = vecnorm(A_est - s.* A_true(:, I));
    end
    
end

% These occupy too much space
clear T T_noise

err = mean(err_all, 3);
err_std = std(err_all, 0, 3);

totaltime = toc

if refine r = 'r'; else r = ''; end

save(sprintf('results/deflation_L%dR%dn%d%s.mat', L, R, n, r))

end








==> code/test_SPM_expected_value.m <==
clearvars
clc
addpath 'helper_functions/'

tic

ntries = 10000;
opts.SYM = true;
opts.POSDEF = true;

nL = 10;
n = 2;
% L is approximately equally space in logscale
Lval = round(exp(linspace(log(10), log(40),nL)));
Rval = round([3*Lval; Lval.^1.5; Lval.^2/3])

results = zeros([size(Rval), ntries]);

for iter=1:nL
    
    L = Lval(iter)
    
    for k=1:size(Rval,1)
        
        R = Rval(k, iter);
        avg = 0;

        for tries = 1:ntries
            % Generate A
            A = randn(L, R);
            A = A./vecnorm(A);
            
            % Generate x
            x = randn(L,1);
            x = x/norm(x);
            
            % Compute F_A(x) as given by Lemma 3
            Axn = (x'*A)'.^n;
            GAx = linsolve((A' * A).^n, Axn, opts);

            results(k, iter, tries) = Axn' * GAx;

        end                   
    end
    
end

avg_results = mean(results, 3);
std_results = std(results, 0, 3);

totaltime = toc

loglog(Lval, [avg_results; 2*Rval./Lval.^2])

save results/SPM_expected_value.mat


